Monte Carlo Integration with Subtraction

This paper investigates a class of algorithms for numerical integration of a function in d dimensions over a compact domain by Monte Carlo methods. We construct a histogram approximation to the function using a partition of the integration domain into a set of bins specified by some parameters. We then consider two adaptations; the first is to subtract the histogram approximation, whose integral we may easily evaluate explicitly, from the function and integrate the difference using Monte Carlo; the second is to modify the bin parameters in order to make the variance of the Monte Carlo estimate of the integral the same for all bins. This allows us to use Student's t-test as a trigger for rebinning, which we claim is more stable than the \chi-squared test that is commonly used for this purpose. We provide a program that we have used to study the algorithm for the case where the histogram is represented as a product of one-dimensional histograms. We discuss the assumptions and approximations made, as well as giving a pedagogical discussion of the myriad ways in which the results of any such Monte Carlo integration program can be misleading.

==> anc/code/README <==
This is a simple implementation of the algotirhm PANIC described in the paper.
As is it compiles with
	g++ -o integrate integrate.cpp
with g++ version 4.6.3

Files:

axis.h        
 Class axis - contains the estimates of the integral in each bin and the subtraction function
 in each bin. We have dim axes which we call a 'frame'

integrand.h  
 Contains the function to be integrated, several functions mentioned in the paper are included including the
 phi cubed graph.

interp.h  
 Interpolation using cubic splines. Follows GSL csplines.

number.h  
 Define some constants, specify float or double

student.h            
 Calculate the inverse student probability function. The number called 'k' in the paper.

random.h 
 Random number generator. Uses drand48 by default. If USE_GSL is defined in the preprocessor
 before this file is included then GSL random number generators can be used.

statistics.h  
 Object that accumulates sum_i f_i^k for k = {0,1,...,4} and gives up to the fourth cumulant.

integrator.h
 Class integrator - Contains the Monte Carlo routine and various useful parameters. Absstract.

naive.h 
 Class naive - integrate using naive Monte Carlo

subtraction.h
 Class subtraction - integration using subtraction method.

subtraction_boxes.h
 Class subtraction_boxes - integrate using subtraction saving the function in each box, without rebinning.

importance.h  
 Integrate by importance sampling.

integrate.cpp         
 Contains main function and examples of how to call the integrator.




==> anc/code/axis.h <==
#ifndef AXIS_H
#define AXIS_H

#include "student.h"
#include "statistics.h"
#include "number.h"
#include <cstdlib>
#include <string>
#include <cmath>
#include <vector>
#include <iostream>
#include "interp.h"

using namespace std;
/** A co-ordinate axis. Contains information about bins, number and width.
Histograms associated with a coordinate axis.
Student's test for updating.*/
template <class real> class axis {
public:
	/**Number of Bins per axis.*/
	int bins;	
	/**Probability to rebin.*/			
	real tProb;		
	/** Rebinning trigger.*/		
	real triggerValue;			
	/** t value from previous step **/
	real oldt;

	/**Estimate of function on this axis.*/
	vector<real> histogram;		
	vector<real> histogram2;				
	/**Bin limits.		*/		
	vector<real> binCoord;		
	/**Accumulator for histogram.*/	
	vector<statistics<real> > stats;	
	/**Accumulator for (f-histogram).*/
	vector<statistics<real> > substats;
	
	/**Blank constructor*/
	axis(){}
	/**Blank destructor*/
	~axis(){}

	/** Set the rebinning probability from tProb.*/
	void setTrigger(real tProb){
		triggerValue = student<real>::invStudentCDF(tProb, (number) bins);
	}


	/**Set number of bins, rebinning probability. Construct all objects associated with an axis.*/
	void makeAxis(int bins, real tP) {
  		if(bins < 3){cout << "More than two bins required (to compute rebinning trigger)\n";exit(1);}
 		if(tProb < zero && tProb > one){cout << "Bad trigger probability\n";exit(1);}
 		allocate(bins);
		tProb = tP;
		oldt = 0;
		initialize();
	}	

	/**Set two axes equal.**/
	axis<real>& operator=(const axis<real>& rhs) {
		bins = rhs.bins;		
		tProb = rhs.tProb;	
		triggerValue = rhs.triggerValue;

		allocate(rhs.bins);
		histogram = rhs.histogram;
		binCoord = rhs.binCoord;	
		stats = rhs.stats;	
		substats = rhs.substats;	

		return *this;
	}

	/**Estimate axis function.*/
	void updateHist(real norm){
		for(int j = 0; j < bins; j++){histogram[j] = stats[j].mean()/(norm*binWidth(j));}
	}

	/**Width of bin i.*/
	real binWidth(int i){return binCoord[i+1] - binCoord[i];}

	/** Estimate of integral along this axis*/
	real axis_est(){
		real sum = 0.0;
		for(int j = 0; j<bins; j++){
			sum += binWidth(j)*histogram[j];
		}
		return sum;
	}

	/** Value of Student's t variable for this axis*/
	real studentt() {
 		if(!(enough())){cout << "Insufficient samples" << endl;}
		statistics<real> binStats;
		for (int bin = 0; bin < bins; bin++){ binStats.update(   substats[bin].mean()   ); }
		return binStats.mean() / binStats.sd();
	}

	/** Does this axis need rebinning?*/
	bool trigger() {
		if (enough()) {return (real) fabs((double) studentt()) > triggerValue;}
		return false;	
	}

	/**Set axis histogram to zero*/
	void resetHist(){
		for(int i = 0; i<bins; i++){histogram[i]  =0.0;}
		}

	/** Reset statistics*/
	void resetStatistics() {
		for (int bin = 0; bin < bins; bin++){
			stats[bin].reset();
			substats[bin].reset();
		}
	}

	/** interpolate histogram to new bins **/
	// TODO Interpolate a new histogram approximation
	void interpHist(vector<real> newBinCoord)
	{
		vector<real> newHistogram(this->bins);
		vector<real> x(this->bins);
		vector<real> y(this->bins);
		for (int i = 0; i < this->bins; i++)
		   {
			x[i] = this->binCoord[i] + (this->binCoord[i+1]-this->binCoord[i])/2;
			y[i] = this->histogram[i];
		   }

	     	 interpolate<number> myinterp(x,y,cspline);
		 for (int i = 0; i < this->bins; i++)
		   {
		     real xi = newBinCoord[i] + (newBinCoord[i+1]-newBinCoord[i])/2.0;
		     newHistogram[i] = myinterp.eval (xi);
		   }
		

		//assign new histogram
		this->histogram = newHistogram;
		//Accept new bin coordinates
		this->resetStatistics();
	  	this->binCoord = newBinCoord;
	}
	
	/** Allocate dynamically-sized arrays within object*/
	void allocate(int bins) {
 		this -> bins = bins;
		binCoord.resize(bins+1);
		histogram.resize(bins);
		stats.resize(bins);
		substats.resize(bins);
	}

	/** Initialize bins and histogram*/
	void initialize() {
		real binWidth = one / (real) bins;
		for (int b = 0; b < bins; b++){binCoord[b] = binWidth * (real) b; histogram[b] = 0.0;}
		binCoord[bins] = one;
	}

	/** Check for enough samples in each bin for well-defined variance (and thus Student's t)*/
	bool enough() {
		bool ok = true;
		for (int bin = 0; bin < bins; bin++) ok &= substats[bin].enough();
		return ok;
	}
};
#endif


==> anc/code/importance.h <==
#ifndef IMPORTANCE_H
#define IMPORTANCE_H

#include "student.h"
#include "statistics.h"
#include "axis.h"
#include "random.h"
#include "integrand.h"
#include "integrator.h"

#include <cstdlib>
#include <string>
#include <stdexcept>
#include <cmath>
#include <vector>
#include <algorithm>
#include <iostream>


using namespace std;
/**
Integrate using importance sampling.
**/

template <class real> class importance: public integrator<real>{
public:


/**Importance constructor
@see integrator*/
importance(int c, int maxit, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, 10, maxit, 0.99, myf, myr){}
importance(int c, int cpb, int maxit, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, cpb, maxit, 0.99, myf, myr){}

/**Integrate using importance sampling.
Rebin a maximim of stopat times*/
void integrate(void){

for(int it = 0; it < this->iterations; it++){

	this->MCStepS();
	this->accumulate(this->add);

	if(this->verbose > 0){ 
		cout << "Importance::I = Iteration " << it << " " << this->lastI 
		<< " +/- " << this->lastS << " chisq " << this->chisq << endl;
	}

	if( fabs(this->chisq - 1.0) > 0.8 ){
		if(this->verbose > 1) cout << "rebin " << endl;
		rebin();
		this->global.reset();
	}
	if(this->indevals == 0){this->global.reset();}

}
	this->Iav = this->finalmean;
	this->Sav = this->finalvar;



	
}

/* Author: MJB */
/* Modified by: Brian Gough, 12/2000 */
/* rebin method taken from GSL vegas routine,
   gsl/monte/vegas.h
   that implements VEGAS style rebinning */
void rebin(){
for(int d=0; d<this->dim; d++){

  int i, j, k;
  int bins = this->frame[d].bins;

      real grid_tot_j, tot_weight;
      vector<real> weight(bins);

      real oldg = this->frame[d].substats[0].sum[2];
      real newg = this->frame[d].substats[1].sum[2];

      vector<real> val(bins);
      val[0] = (oldg + newg) / 2;
      grid_tot_j = val[0];

      
      //NN averaging g[i] = g[i-1]+g[i]+g[i+1] / 3
      for (i = 1; i < bins - 1; i++)
        {
          real rc = oldg + newg;
          oldg = newg;
          newg = this->frame[d].substats[i+1].sum[2];
          val[i] = (rc + newg) / 3;
          grid_tot_j += val[i];
        }
      val[bins - 1] = (newg + oldg) / 2;

      grid_tot_j += val[bins - 1];

      tot_weight = 0;

      for (i = 0; i < bins; i++)
        {
          weight[i] = 0;

          if (val[i] > 0)
            {
              oldg = grid_tot_j / val[i];
              weight[i] = pow (((oldg - 1) / oldg / log (oldg)), this->damp);
            }
          tot_weight += weight[i];
        }
	vector<real> newBinCoord(bins+1);
      
        real pts_per_bin = tot_weight / bins;
        real xold;
        real xnew = 0;
        real dw = 0;
        i = 1;

        for (k = 0; k < bins; k++)
          {
            dw += weight[k];
            xold = xnew;
            xnew = this->frame[d].binCoord[k + 1];

            for (; dw > pts_per_bin; i++)
              {
                dw -= pts_per_bin;
                newBinCoord[i] = xnew - (xnew - xold) * dw / weight[k];
              }
          }
	  newBinCoord[bins] = one;

	  this->frame[d].interpHist(newBinCoord);
}

}




};
#endif


==> anc/code/integrand.h <==
#ifndef INTEGRAND_H
#define INTEGRAND_H

#include <cstdlib>
#include <vector>

using namespace std;

/**
An object which contains global parameters and a function.
**/
template <class real> class integrand{ 
public:

/**Function parameters*/
vector<real> params;	
int dim;

/**default constructor*/
integrand(){}

/**constructor with parameters*/
integrand(vector<real> par){
params = par;
}

/**return the function at x*/
real val(real *alpha){

/*real A = 1.0;
for(int i=0; i<this->dim; i++){A *= 2.*alpha[i];}
return   A ;*/

/*real A = 1.0;
for(int i=0; i<this->dim; i++){A *= pow(alpha[i],-1./2. );}
return   A ;*/

/*real A = 1.0;
for(int i=0; i<this->dim; i++){A *= log(alpha[i]);}
return   A ;*/

/*real A = 1.0;
for(int i=0; i<this->dim; i++){A *= sin(2.0*M_PI*alpha[i]);}
return  A ;*/

/*
real A = 1.0;
for(int i=0; i<this->dim; i++){A *= cos( M_PI * alpha[i] );}
return  1./(1.-A) ;
*/

/*double A = 0.0;
for(int i=0; i<dim; i++){A +=  params[i] * alpha[i];}
return cos( A );*/

/*double A = 0.0;
for(int i=0; i<dim; i++){A +=  params[i] * alpha[i];}
return 1./pow(1. + A , dim+1);*/

/*
double A = 1.0;
double m = 100.;
for(int i=0; i<dim; i++){A *=    sqrt(m/M_PI) *exp(-m*(alpha[i]-0.5)*(alpha[i]-0.5));}
return A;
*/


/*double A = 1.0;
double m = 10.;
for(int i=0; i<dim; i++){A *=    exp(-m*(alpha[i]-0.5));}
return A;*/


/*double A = 1.0;
for(int i=0; i<dim; i++){A *=  (10.0*(10.0+1.0))*(1.0/((10.0+x[i])*(10.0+x[i])));}
return A;*/

/*phi cubed graph
	   _ _ _
	 / 	 \
--------| ------- |--------------
	 \ _ _ _ /

*//*
real A = 1.0/(alpha[3]*pow((1.0 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0)*alpha[0] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) * alpha[2] + alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) * alpha[1] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) * alpha[1]) / (alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[0] * alpha[1] + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[1] * alpha[0] + alpha[3] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[0] * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[0] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[2] * alpha[3] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] + alpha[3] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[2] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -3.0) * alpha[2] * alpha[3]) * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -5.0)+ 1 / (pow((double) (1.0 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) * alpha[1] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), -2.0) * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0] + alpha[0] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) + alpha[0] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2))) / (alpha[1] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1] + alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] * alpha[0] + alpha[1] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[3] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2]) * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-5)) + 1 / (alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) +  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[1] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0]) / (alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] + alpha[1] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1] + alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[3] + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0]) * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-5)) + 1 / (alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (
-2)) + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1]) / (alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[3] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1] + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] * alpha[0]) * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-5)) + 1 / (alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) + pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[0] + alpha[0] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-2)) * alpha[2]) / (pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] * alpha[0] + alpha[3] * pow((double) 
(1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] + alpha[2] *  pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[1] + alpha[3] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1] + alpha[1] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[2] * alpha[3] + alpha[2] * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-3)) * alpha[0] * alpha[1]) * pow((double) (1 + alpha[0] + alpha[1] + alpha[2] + alpha[3]), (double) (-5));
return A;
*/


real A = 1.0;
real m = 15.0;
real norm = ( ( 2.*log( cosh(m) )   ) /( m*tanh(m) ) ) - 1.;
for(int i=0; i<this->dim; i++){A *= tanh(m*alpha[i]) * tanh(m*(1.0 - alpha[i]) ); A /= norm; }
return A;


}

};
#endif



==> anc/code/integrate.cpp <==
#define USE_GSL
#undef USE_GSL

#include "subtraction.h"
#include "importance.h"
#include "naive.h"
#include "subtraction_boxes.h"

#include <cstdlib>
#include <string>
#include <cmath>
#include <sstream>
#include <iostream>
#include <fstream>
#include <stdexcept>




int main(void){

int calls = 20000;
int dim = 4;
cout.precision(10);
cout << fixed << "";


vector<number> par(dim,0);
integrand<number> myfunc(par);
myfunc.dim = dim;
myrandom<number> myrand(1234567891);
for(int d=0; d<dim; d++){par[d] = 1.0;}

cout << "Integrate using naive Monte Carlo" << endl;
naive<number> naive_int(5*calls, myfunc, myrand); naive_int.verbose = 2;
naive_int.integrate();
cout << "Naive::Last eval " << naive_int.lastI << " +/- " << naive_int.lastS << endl;

cout << "Integrate using subtraction" << endl;
subtraction<number> sub_int(calls, 100, 5, myfunc, myrand); sub_int.verbose =2;
sub_int.integrate();
cout << "Subtraction::Last eval " << sub_int.lastI << " +/- " << sub_int.lastS << " Weighted Sum " << sub_int.finalmean << " +/- " << sub_int.finalvar << "\n" << endl; 

cout << "Integrate using importance sampling" << endl;
importance<number> imp_int(calls, 100, 5, myfunc, myrand); imp_int.verbose = 2;
imp_int.integrate();
cout << "Importance::Last eval " << imp_int.lastI << " +/- " << imp_int.lastS << " Weighted Sum " << imp_int.finalmean << " +/- " << imp_int.finalvar << "\n" << endl; 

cout << "Integrate using importance sampling then subtraction" << endl;
importance<number> imp_int2(calls/(4), 33, 5, myfunc, myrand); 
imp_int2.integrate();
subtraction<number> sub_int2(3*calls/(4), 100, 5, myfunc, myrand); sub_int2.verbose = 2;
sub_int2.copyState(imp_int2); 
sub_int2.integrate();
cout << "Imp + Sub::Last eval " << sub_int2.lastI << " +/- " << sub_int2.lastS << " Weighted Sum " << sub_int2.finalmean << " +/- " << sub_int2.finalvar << "\n" << endl; 

cout << "Integrate using subtraction then importance sampling" << endl;
subtraction<number> sub_int3(calls/4, 33, 5, myfunc, myrand);
sub_int3.integrate();
importance<number> imp_int3(3*calls/4, 100, 5, myfunc, myrand); imp_int3.verbose = 2;
imp_int3.copyState(sub_int3);
imp_int3.integrate();
cout << "Sub + Imp::Last eval " << imp_int3.lastI << " +/- " << imp_int3.lastS << " Weighted Sum " << imp_int3.finalmean << " +/- " << imp_int3.finalvar << "\n" << endl; 


//Plot markov autocorrelation
	//naive<number> naive_int(calls, myfunc, myrand);
	//naive_int.markov("markov_x0.5_2.dat",2);


//Draw 1d plots of function and bins
	/*subtraction<number> sub_int(calls, 100, 5, myfunc, myrand); sub_int.verbose = 2;
	sub_int.integrate();
	cout << sub_int.lastI << " " << sub_int.lastS << " " << sub_int.chisq << " " << sub_int.bins << endl;
	cout << sub_int.totcalls << endl;
	sub_int.draw_1d_plot("tanhprod_subfn.dat",0.001);
	sub_int.draw_1d("tanhprod_subbins.dat");*/

	/*importance<number> imp_int(calls, 100, 5, myfunc, myrand); imp_int.verbose = 2;
	imp_int.integrate();
	cout << imp_int.lastI << " " << imp_int.lastS << " " << imp_int.chisq << endl;
	imp_int.draw_1d_plot("tanhprod_impfn.dat",0.001);
	imp_int.draw_1d("tanhprod_impbins.dat",0,1.5);*/

///Student's t plot
	/*subtraction<number> sub_int(calls, 100, 20, myfunc, myrand); sub_int.verbose = 1;
	sub_int.integrate();*/
	/*importance<number> imp_int(calls, 100, 20, myfunc, myrand); imp_int.verbose = 1;
	imp_int.integrate();*/



///integral vs dim plot
/*
ofstream vfile;
vfile.open ("dimdep_tanh_d.dat");
int dimmax = 10;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
subtraction<number> sub_int(calls, 100, 5, myfunc, myrand); sub_int.verbose = 2;
sub_int.integrate();
vfile << d << " " << sub_int.lastI << " " << sub_int.lastS << " " << sub_int.chisq << endl;
}
vfile << endl;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
subtraction<number> sub_int(calls, 5, myfunc, myrand); //sub_int.verbose = 2;
sub_int.integrate();
vfile << d << " " << sub_int.lastI << " " << sub_int.lastS << " " << sub_int.chisq << endl;
}
vfile << endl;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
importance<number> imp_int(calls, 100, 5, myfunc, myrand); imp_int.verbose = 2;
imp_int.integrate();
vfile << d << " " << imp_int.lastI << " " << imp_int.lastS << " " << imp_int.chisq << endl;
}
vfile << endl;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
importance<number> imp_int(calls, 5, myfunc, myrand); //imp_int.verbose = 2;
imp_int.integrate();
vfile << d << " " << imp_int.lastI << " " << imp_int.lastS << " " << imp_int.chisq << endl;
}
vfile << endl;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
importance<number> imp_int(calls/(4), 33, 5, myfunc, myrand); 
imp_int.integrate();
subtraction<number> sub_int(3*calls/(4), 100, 5, myfunc, myrand); 
sub_int.copyState(imp_int); 
sub_int.integrate();
vfile << d << " " << sub_int.lastI << " " << sub_int.lastS << " " << sub_int.chisq << endl;
}
vfile << endl;

for(int d=1; d<dimmax+1; d++){
myfunc.params = par;
myfunc.dim = d;
subtraction<number> sub_int(calls/4, 33, 5, myfunc, myrand);
sub_int.integrate();
importance<number> imp_int(3*calls/4, 100, 5, myfunc, myrand);
imp_int.copyState(sub_int);
imp_int.integrate();
vfile << d << " " << imp_int.lastI << " " << imp_int.lastS << " " << imp_int.chisq << endl;
}
vfile.close();
*/

//Plot histograms of results
/*
int Nhist = 1000;

ofstream vfile;
vfile.open ("hist_impsub.dat");
for(int i=0; i<Nhist; i++){
importance<number> imp_int(calls/4, 33, 5, myfunc, myrand);
imp_int.integrate();
subtraction<number> sub_int(3*calls/4, 100, 5, myfunc, myrand);
sub_int.copyState(imp_int);
sub_int.integrate();
cout << i << " Imp + Sub " << sub_int.finalmean << " " << sub_int.finalvar  << "\t" << sub_int.lastI << " " << sub_int.lastS << endl;
vfile << sub_int.lastI << endl;
}
vfile.close();

ofstream vfile1;
vfile1.open ("hist_imp_cpb20.dat");
for(int i=0; i<Nhist; i++){
cout << i << endl;
importance<number> imp_int2(calls, 20, 5, myfunc, myrand);
imp_int2.integrate();
cout << i << " Imp       " << imp_int2.finalmean << " " << imp_int2.finalvar  << "\t" << imp_int2.lastI << " " << imp_int2.lastS << endl;
vfile1 << imp_int2.lastI << endl;
}
vfile1.close();

ofstream vfile2;
vfile2.open ("hist_sub_cpb20.dat");
for(int i=0; i<Nhist; i++){
cout << i << endl;
subtraction<number> sub_int2(calls, 20, 5, myfunc, myrand);
sub_int2.integrate();
cout << i << " Sub       " << sub_int2.finalmean << " " << sub_int2.finalvar  << "\t" << sub_int2.lastI << " " << sub_int2.lastS << endl;
vfile2 << sub_int2.lastI << endl;
}
vfile2.close();


ofstream vfile3;
vfile3.open ("hist_subimp.dat");
for(int i=0; i<Nhist; i++){
subtraction<number> sub_int3(calls/4, 33, 5, myfunc, myrand);
sub_int3.integrate();
importance<number> imp_int3(3*calls/4, 100, 5, myfunc, myrand);
imp_int3.copyState(sub_int3);
imp_int3.integrate();
cout << i << " Sub + Imp " << imp_int3.finalmean << " " << imp_int3.finalvar  << "\t" << imp_int3.lastI << " " << imp_int3.lastS << endl;
vfile3 << imp_int3.lastI << endl;
}
vfile3.close();
*/








return 0;
}


==> anc/code/integrator.h <==
#ifndef INTEGRATOR_H
#define INTEGRATOR_H

#include "student.h"
#include "statistics.h"
#include "axis.h"
#include "random.h"
#include "integrand.h"

#include <cstdlib>
#include <string>
#include <stdexcept>
#include <cmath>
#include <vector>
#include <algorithm>
#include <iostream>
#include <sstream>
#include <fstream>


using namespace std;
/**
An abstract integration routine.
**/
template <class real> class integrator{
public:
///Estimate of integral on one step
	real stepmean;
///Estimate of variance on one step
	real stepvar;
///For computation of Xi^2 
	real stepchi;
///Final estimate.		
	real Iav;
///Final estimate of std dev.			
	real Sav;
///Estimate of integral on last iteration.		
	real lastI;
///Estimate of err on last iteration.			
	real lastS;
///Net accumulator
	real finalmean; 		
///Net variance		
	real finalvar; 	
///Chi squared value			
	real chisq;
///Number of function calls available.
	int calls;	
///Dimension of function.		
	int dim; 
///Bins along axis.			
	int bins;	
///Calls per bin.			
	int calls_per_bin;
///Number of boxes. 		
	int boxes;
///How often to test.			
	int iterations;			
///Rebin probability.
	real tProb;	
///Global trigger Value
	real globalTriggerValue;
///Has there been a rebinning on this iteration?
	bool rebinned;			
///Function object.
	integrand<real> function;
///Random generator.
	myrandom<real> rand;		
///array of 'axis'.
 	vector<axis<real> > frame;		
///array of 'resizeAxes'.
 	//vector<resizeAxis<real> > resizeFrame;	
///global accumulator for integral.
	statistics<real> global;	
///total number of calls
	int totcalls;
///The histogram approximation to the function
	real add ;
///Damping for rebin algorithm
	real damp;
///How much output
	int verbose;
///What to do with succesive evaluations
	int indevals;
///markov chain step size
	real delta;
	vector<real> markov_position;
	int accept;
	int reject;

/**Maximal constructor for the integrator.
@param c number of calls.
@param d dimension of function.
@param b # bins per axis.
@param maxit maximum number of iterations (ie. student's tests).
@param prob rebinning probability.
@param myf integrand.
@param myr random # generator.
@param in how much output info.
@param cb how to combine estimates.*/
integrator(int c, int cpb, int maxit, real prob, integrand<real> myf, myrandom<real> &myr){
	
	calls = c;
	dim = myf.dim;

	iterations = maxit;
	calls_per_bin = cpb;
	bins = (int)( (double)c/( (double)cpb*dim) );

	tProb = prob;	
	Iav = 0.0;
	Sav = 0.0;

	rebinned = false;
	function = myf;
#ifdef USE_GSL
	gsl_rng_memcpy (rand.r, myr.r);
#else
	rand = myr;
#endif

	frame.resize(dim);
	for(int i = 0; i< dim; i++){
 		frame[i].makeAxis(bins, tProb);
	}

	globalTriggerValue = student<real>::invStudentCDF(tProb, (number) bins*dim );

	for(int i = 0; i <dim; i++){frame[i].setTrigger(tProb);}
	damp  =1.5;
	verbose = 0;
	indevals = 0;

	totcalls = 0;
	add = 0;

	delta = 0.2;
	markov_position.resize(dim); for(int i=0;i<dim;i++) markov_position[i] = 1.0/(sqrt((double)dim));
	accept = 0;
	reject = 0;

	finalmean = zero; 		
	finalvar = zero; 		
	chisq = zero;
	stepmean = zero;
	stepvar =  zero;
	stepchi = zero;

}



/** integrate the function */
virtual void integrate(void) =0;


/**Unequal**/
void MCStep(void){

	real boxes = one;
	for(int i = 0; i<dim; i++){boxes *= frame[i].bins;}
	real callsperbox = integrator<real>::calls/boxes;

	vector<int> bin(dim);						//bin coordinate
	real *position = new real[dim];					//position
	real subtracted, boxvol, fval, iszero, sum = 0;			//sundry 

	for(int j=0; j<calls; j++){

	subtracted = 1.0; 
	boxvol = 1.0;

	for(int i =0; i < dim; i++){
	double randno = rand.random ();

		double z = randno * frame[i].bins;						//Random point
		int k = z;									//in this bin

		bin[i] = k;
 		position[i]=frame[i].binCoord[k] + (z-k) * frame[i].binWidth(k);
		subtracted *= frame[i].histogram[bin[i]];					//value to subtract
		boxvol *= frame[i].binWidth(k);							//volume of the box
	}

	fval = function.val(position);
	iszero = (fval - subtracted);

			for(int i = 0; i< dim; i++){
 			frame[i].stats[bin[i]].update(fval*boxvol*boxes/bins);			//For the histogram
 			frame[i].substats[bin[i]].update(iszero*boxvol*boxes/bins);		//For student test
			}
		global.update(iszero*boxvol*boxes);		//Overall
	totcalls++;
	}

	delete [] position;
	

}


/**Equal**/
void MCStepS(void){

	real boxes = one;
	for(int i = 0; i<dim; i++){boxes *= frame[i].bins;}
	real callsperbox = integrator<real>::calls/boxes;

	vector<int> bin(dim);						//bin coordinate
	real *position = new real[dim];					//position
	real subtracted, boxvol, fval, iszero, sum = 0;			//sundry 


	real z[dim][bins];
	for(int inc = 0; inc < (calls/(bins)); inc++){

		for(int i = 0; i< dim; i++){rand.randomSeq(bins,z[i]);}

		for(int j =0; j < bins; j++){

		subtracted = 1.0; 
		boxvol = 1.0;
	
		for(int i =0; i < dim; i++){
       		int k = z[i][j];
		real r = z[i][j] - k;			//in this bin

		bin[i] = k;
 		position[i]=frame[i].binCoord[k] + r * frame[i].binWidth(k);

		subtracted *= frame[i].histogram[bin[i]];		//value to subtract
		boxvol *= frame[i].binWidth(k);				//volume of the box
		}

	fval = function.val(position);
	iszero = (fval - subtracted);

			for(int i = 0; i< dim; i++){
 			frame[i].stats[bin[i]].update(fval*boxvol*boxes/bins);			//For the histogram
 			frame[i].substats[bin[i]].update(iszero*boxvol*boxes/bins);		//For student test
			}
		global.update(iszero*boxvol*boxes);		//Overall
		}
	totcalls+=bins;
	}
	delete [] position;

}

int idx(vector<int> bin){
	
	int id = 0;
	int pb = 1;
	for(int i=0; i<bin.size(); i++){
		id +=  bin[i] * pb;
		pb *= bins;
	}
	return id;

}

vector<int> rev_idx(int j){
	
	vector<int> pos(dim,0);int id = 0;
	int pb = pow(bins,dim-1);
	for(int i=0; i<dim; i++){
		pos[dim-1-i] = (j / pb);
		j -= pos[dim-1-i]*pb;
		pb /= bins;
	}
	return pos;

}

/**Equal number of calls in each bin, save function in each box**/
void MCStepSb(void){

	real boxes = one;
	for(int i = 0; i<dim; i++){boxes *= frame[i].bins;}
	real callsperbox = integrator<real>::calls/boxes;

	vector<int> bin(dim);						//bin coordinate
	real *position = new real[dim];					//position
	real subtracted, boxvol, fval, iszero, sum = 0;			//sundry 


	real z[dim][bins];
	for(int inc = 0; inc < (calls/(bins)); inc++){
	
		for(int i = 0; i< dim; i++){rand.randomSeq(bins,z[i]);}

		for(int j =0; j < bins; j++){

		subtracted = 1.0; 
		boxvol = 1.0;
	
		for(int i =0; i < dim; i++){
       		int k = z[i][j];
		real r = z[i][j] - k;			//in this bin

		bin[i] = k;
 		position[i]=frame[i].binCoord[k] + r * frame[i].binWidth(k);

		//subtracted *= frame[i].histogram[bin[i]];		//value to subtract
		boxvol *= frame[i].binWidth(k);				//volume of the box
		}
	int bid = idx(bin);
	subtracted = frame[0].histogram[ bid ];
	fval = function.val(position);
	iszero = (fval - subtracted);

			frame[0].stats[ bid ].update(fval*boxvol);				//For the histogram
			frame[0].histogram2[ bid ] = boxvol;				//For the histogram
			for(int i = 0; i< dim; i++){
 			frame[i].substats[bin[i]].update(iszero*boxvol*boxes/bins);		//For student test
			}
		global.update(iszero*boxvol*boxes);		//Overall
		}
	totcalls+=bins;
	}
	delete [] position;

}



/**Accumulate stats and do weighted sums at each iteration*/
	void accumulate(real add){

	stepmean += (global.mean()+add)/global.variance();
	stepvar += 1.0/global.variance();
	stepchi += (global.mean()+add)*(global.mean()+add)/global.variance();
	finalmean = stepmean/stepvar;
	finalvar = sqrt(1.0/stepvar);
	int it = totcalls/calls;
	if(it > 1) chisq = (stepchi - stepmean*finalmean)/(it - 1);
	lastI = (global.mean()+add);
	lastS = global.sd();

	}

/*
Krauth, Werner and Staudacher, Matthias,
Eigenvalue distributions in Yang-Mills integrals,
Phys.Lett.B453 253-257
arXiv hep-th/9902113

Construct a markov chain using some moment of the integrand
and a metropolis acceptance step. Chains that get stuck
are indicative of non-converging integrals.
*/
	void markov(string name, int mom=1){

	ofstream(gau);
	gau.open(name.c_str());
	gau.precision(12);
	gau.setf(ios::fixed,ios::floatfield);

	vector< vector<real> > mkv(dim);
	real *xb = new real[dim];
	real *mp = new real[dim];

	int Ncorr  =1000;
	for(int j=0; j<calls; j++){


		real nxb = 0;
		for(int i=0; i<dim; i++){
			xb[i] = markov_position[i] + rand.random(-delta, delta);
			mp[i] = markov_position[i];
			nxb += xb[i]*xb[i];
		}
		if( nxb <1 && nxb > 0){

				real pacc = function.val(xb) / function.val(mp) ;
				real cf = 1.0; for(int b=0;b<mom; b++){cf *= pacc;}
				if( rand.random() < cf ){ for(int i=0; i<dim; i++){markov_position[i] = xb[i];} accept++;}
		}
		else{
			reject++;
		}
		if(j%Ncorr == 0){
			cout << j << " " << markov_position[0] << endl; 
			for(int i=0; i<dim; i++)mkv[i].push_back(markov_position[i]);
		}
	}
	
	int dt = 10000;
	for(int j=0; j<(calls/Ncorr) - dt; j++){
		
		real num = 0; real den1 = 0; real den2 = 0;
		for(int i=0; i<dim; i++){
 			num += mkv[i][j]*mkv[i][j+dt]; 
			den1 += mkv[i][j]*mkv[i][j];
			den2 += mkv[i][j+dt]*mkv[i][j+dt];
		}
		real norm = 1.;
		if(dim > 1){norm = sqrt(den1*den2);}
		if(j%100 == 0) gau << j << " " << num/norm << endl;

	}

	gau.close();
	delete [] xb, mp;
		
	}

	/**Histogram Estimate for the integral*/
	real est(){
		real res = 1.0;
		for(int i = 0; i<this->dim; i++){res *= this->frame[i].axis_est();}
		return res;
	}

	/**Update estimate of histogram*/
	void updateSubtraction(){

		for(int i =0; i < this->dim; i++){
			double norm = 0;
			for(int j=0; j<this->frame[i].bins; j++){
			norm += this->frame[i].stats[j].mean();}
			norm = pow(fabs(norm), (1.0-(1.0/this->dim)));
			this->frame[i].updateHist(norm);
		}
	}

	/**Virtual Rebin method**/
	virtual void rebin(void) =0;

	/** print grid **/
	void print_grid(void){

		for(int i = 0; i< this->dim; i++){
			for(int j=0;j<this->bins+1;j++){
				cout << this->frame[i].binCoord[j] << endl;
			}
		}
	}

	///plot the function in 1 and 2 d in different ways - works with gnuplot
	void draw_1d(string name, real rangel=-1, real rangeu=1){
		ofstream(gau);
		gau.open(name.c_str());
		gau.precision(12);
		gau.setf(ios::fixed,ios::floatfield);
		for(int i =0; i < this->bins; i++){
				real x = this->frame[0].binCoord[i];
				gau << x << " " << rangel << endl;
				gau << x << " " << rangeu << endl;
				gau << endl;
		}
		gau.close();
	}
	void draw_1d_plot(string name, real inc){
		ofstream(gau);
		gau.open(name.c_str());
		gau.precision(12);
		gau.setf(ios::fixed,ios::floatfield);
		for(int i =0; i < this->bins; i++){
				real x[1]; x[0] = this->frame[0].binCoord[i];
				while(x[0] < this->frame[0].binCoord[i+1]){
					real subtracted = this->frame[0].histogram[i];		//value to subtract
					real y = function.val(x) - subtracted;
					gau << x[0] << " " << y << endl;
					x[0] += inc;
				}
		}
		gau.close();
	}
	void draw_2d(string name){
		ofstream(gau);
		gau.open(name.c_str());
		gau.precision(12);
		gau.setf(ios::fixed,ios::floatfield);
		for(int i =0; i < this->bins; i++){
		for(int j =0; j < this->bins; j++){
				real x = this->frame[0].binCoord[i] + 0.5*(this->frame[0].binWidth(i));
				real y = this->frame[1].binCoord[j] + 0.5*(this->frame[1].binWidth(j));
				real subtracted = this->frame[0].histogram[i]*this->frame[1].histogram[j];		//value to subtract
				gau << x << " " << y << " " << subtracted << endl;
		}
				gau << endl;
		}
		gau.close();
	}

	/**Set two integrators equal.**/
	void copyState(const integrator<real>& rhs) {
		finalmean = rhs.finalmean; 		
		finalvar = rhs.finalvar;		
		chisq = rhs.chisq;
		stepmean = rhs.stepmean;
		stepvar =  rhs.stepvar;
		stepchi = rhs.stepchi;

		//calls = rhs.calls;
		totcalls = rhs.totcalls;
		dim = rhs.dim;
		//iterations = rhs.iterations;
		//calls_per_bin = rhs.calls_per_bin;
		bins = rhs.bins;
		//boxes = rhs.boxes;
		tProb = rhs.tProb;	
		Iav = rhs.Iav;
		Sav = rhs.Sav;
		function = rhs.function;
		rand = rhs.rand;

		global = rhs.global;
		for(int i=0;i<dim; i++){frame[i] = rhs.frame[i];}
		
		lastI = rhs.lastI;			
		lastS = rhs.lastS;

		add = rhs.add;
	}

};


#endif


==> anc/code/interp.h <==
#ifndef INTERP_H
#define INTERP_H

#include <cstdlib>
#include <cmath>
#include <iostream>
#include <stdexcept>
#include <vector>

#include "number.h"
using namespace std;

enum interp_type { linear, cspline };

/*Spline interpolation for reconstructing the function after rebinning*/
template <class real> class interpolate {
public:
	vector<real> xdata;
	vector<real> ydata;
	interp_type type;
	int N;
	vector<real> c;



		void print(){

			for(int i=0;i<N; i++){cout << xdata[i] << " " << ydata[i] << endl;}

		}

		int getbin(real x){

			int lo = 0;
  			int hi = N-1;
  			while(hi > lo + 1) {
    				int i = (hi + lo)/2;
    				if(xdata[i] > x){
    					hi = i;
				}
    				else{
    					lo = i;
				}
  			}
  			return lo;

		}

		void SolveTri (vector<real> sub, vector<real> sup, vector<real> diag, vector<real> b, vector<real> &x)
		{
			int n = diag.size();
			x.resize(n);

			for (int i = 1; i < n; i++)
			{
				number m = sub[i-1]/diag[i-1];
				diag[i] = diag[i] - m * sup[i-1];
				b[i] = b[i] - m*b[i-1];

			}

			x[n-1] = b[n-1]/diag[n-1];

			for (int i = n - 2; i >= 0; --i){
				x[i] = (b[i] - sup[i] * x[i+1]) / diag[i];
			}

		}

		/* Author:  G. Jungman
		   cubic spline interpolation taken from GSL
		   gsl/interpolation/cspline.h
		   calculates coefficients of cubic spline interpolation to arbitrary data.
		*/
		void calc_cspline(){
  			c[0] = 0.0;
			c[N-1] = 0.0;
			vector<real> off(N-2), diag(N-2), g(N-2);
  			for (int i = 0; i < N-2; i++){
				real hi   = xdata[i + 1] - xdata[i];
				real hip  = xdata[i + 2] - xdata[i + 1];
				real yi   = ydata[i + 1] - ydata[i];
				real yip  = ydata[i + 2] - ydata[i + 1];
				real gi   = (hi != 0.0) ? 1.0 / hi : 0.0;
				real gip  = (hip != 0.0) ? 1.0 / hip : 0.0;
				off[i] = hip;
				diag[i] = 2.0 * (hip + hi);
				g[i] = 3.0 * (yip * gip -  yi * gi);
			}

    
			if (N-2 == 1)
			{
				c[1] = g[0] /diag[0];
			}
			else
			{
				vector<real> tmp(N-2);
				SolveTri (off,off,diag,g,tmp);
				for(int i=0; i<N-2; i++) c[i+1] = tmp[i];
			}

		}
		real eval(real x){

			int b = getbin(x);
			number xm = xdata[b];
			number xp = xdata[b+1];
			number ym = ydata[b];
			number yp = ydata[b+1];
			number dx = xp - xm;
			if (dx > 0.0){
				if(type == linear){return ym + (x - xm) / dx * (yp - ym);}
				else if(type == cspline){
					real dy = yp - ym;
					real delx = x - xm;
					real bi, di; 
					bi = (dy / dx) - dx * (c[b+1] + 2.0 * c[b]) / 3.0;
					di = (c[b+1] - c[b]) / (3.0 * dx);
					return ym + delx * (bi + delx * (c[b] + delx * di));
				}
			}
			else{return 0;}
		}

		interpolate(vector<real> x, vector<real > y, interp_type t){
			xdata = x;
			ydata = y;
			type = t;
			N = x.size();
			if(y.size() != N){cerr << "Interpolation Error: must have equal number of x and y values" << endl; exit(1);}
			if(t = cspline){
				c.resize(N);
				calc_cspline();
			}
		}


};


#endif


==> anc/code/naive.h <==
#ifndef NAIVE_H
#define NAIVE_H

#include "student.h"
#include "statistics.h"
#include "axis.h"
#include "random.h"
#include "integrand.h"
#include "integrator.h"

#include <cstdlib>
#include <string>
#include <stdexcept>
#include <cmath>
#include <vector>
#include <algorithm>
#include <iostream>



using namespace std;
/**
Integrate using naive Monte Carlo
*/
template <class real> class naive: public integrator<real>{
public:

/**Maximal naive constructor
@see integrator*/
naive(int c, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, 10, 1, 0.99, myf, myr){}

/**Integrate using naive MC*/
void integrate(void){

for(int it = 0; it < this->iterations; it++){
	this->MCStepS();
	this->accumulate(0);
	this->updateSubtraction();
	if(this->verbose > 0){ 
		cout << "Naive::I = Iteration " << it << " " << this->lastI 
		<< " +/- " << this->lastS << endl;
	}
	if(this->indevals == 0){this->global.reset();}
	
}

	this->Iav = this->finalmean;
	this->Sav = this->finalvar;

}

/** Explicit implementation of rebin method **/
void rebin(){
	cerr << "Naive Monte Carlo, no rebinning." << endl;
}

};
#endif


==> anc/code/number.h <==
#ifndef NUMBER_H
#define NUMBER_H

#include <cmath>

/** number may be defined as float or double; this file initializes some
useful numbers. It is used to write generic precision code.*/
typedef double number;

const number zero = (number) 0;
const number one = (number) 1;
const number two = (number) 2;
const number half = one / two;
const number twoPi = two * (number) M_PI;

/** Return smallest number number such that 1 + epsilon > 1*/
number findUlp() {
	number epsilon = one, ope;
	do { epsilon *= half; ope = one + epsilon; } while (ope > one);
	return two * epsilon;
}
/** Unit of least precision (ULP), smallest number such that 1 + ulp > 1*/
const number ulp = findUlp();
/** Tolerance for floating point computations*/
const number fuzz = ulp * (number) 3;
#endif

==> anc/code/random.h <==
#ifndef RANDOM_H
#define RANDOM_H

#include <cstdlib>
#ifdef USE_GSL 
#include <gsl/gsl_rng.h>
#endif

/**
A class to deal with random numbers.
Contains a uniform random number generator and a means to generate random sequences.
Tell it about your favourite random number generator in the constructor and/or the function random()
*/

template <class real> class myrandom{
public:

#ifdef USE_GSL 
 	const gsl_rng_type * T;		/*<gsl random generator type	*/	
 	gsl_rng * r;			/*<gsl random generator*/
#endif



	/**Constructor with default seed.**/
	myrandom(){
#ifdef USE_GSL
	gsl_rng_env_setup ();
        T = gsl_rng_default;		
//  	T = gsl_rng_taus;
//  	T = gsl_rng_ranlux389;
//	T = gsl_rng_gfsr4;
  	r = gsl_rng_alloc (T);
#endif
	}

	/**Constructor with input seed.*/
	myrandom(int seed){
#ifdef USE_GSL
	gsl_rng_env_setup ();
        T = gsl_rng_default;
//  	T = gsl_rng_taus;
// 	T = gsl_rng_ranlux389;
//	T = gsl_rng_gfsr4;
   	r = gsl_rng_alloc (T);
#endif
	randomSeed(seed);
	}


	/**Change seed value.*/
 	void randomSeed(int seed){

#ifdef USE_GSL
		gsl_rng_set(r, seed);
#else
  		srand48(seed);
#endif

	}

	/** Return a random number in unit interval*/
	real random()
	{
#ifdef USE_GSL
	return (real) gsl_rng_uniform_pos (r);
#else
 	return (real) drand48();
#endif
	}

	real random(real a, real b)
	{
 	return (real) a + (b-a)*random();
	}

	/** Return a random sequence between 0 and input value.
		@param topval highest integer in the sequence. **/
	void randomSeq(int topval, real seq[])
	{

 		int *list = new int [topval];
 		for(int i=0; i<topval; i++){list[i] = i;}

		for(int i=0; i<topval; i++){

			real r = ((real)topval-(real)i)*(random());		
			int n = r;
			int temp = list[topval-i-1];

			seq[i] = (real)list[n] + fabs((real)n - r);

			list[topval-i-1] = list[n];
			list[n] = temp; 
		}
		delete[] list;
	}

};
#endif


==> anc/code/statistics.h <==
#ifndef STATISTICS_H
#define STATISTICS_H
#include "number.h"

#define NM 5
/** Estimators for cumulants of data sample.**/
template <class real> class statistics {
public:

real sum[NM]; 

	/** Constructor*/
	statistics() { reset(); }
	/** Reset sample values**/
	void reset() {
		for(int i=0;i<NM;i++){sum[i] = zero;}
	}
	/** Add new sample
		@param  x new measurement.**/
	void update(real x) {
		sum[0]++;
		for(int i=1;i<NM;i++){sum[i] += pow(x,i);}
	}
	/** Add new sample
		@param  x new measurement.
		@param  c multiplier**/
	void update(real x, real c) {
		sum[0]++;
		for(int i=1;i<NM;i++){sum[i] += pow(x,i) * c;}
	}
	/** Return the number of samples.*/
	real samples() { return sum[0]; }
	/** Return the mean of the samples.*/
	real mean() {
		real n = samples();
 		if(n <= 0){cerr << "Insufficient data for mean" << endl;return 0;}
		return sum[1] / n;
	}
	/**Return variance of mean of samples.*/
	real variance() {
		real n = samples();
		real mu = mean();
		real v = sum[2] / n  -  mu * mu;
		if(v <= -fuzz){cerr << "Negative variance?" << endl;}
		return  v / (n - one);
	}
	/** Return standard deviation of mean of samples.*/
	real sd() {
		real v = variance();
		return (number) sqrt((double) v);
	}
	/** Equate two statistics objects.*/
	statistics<real>& operator=(const statistics<real>& rhs) {
		for(int i=0;i<5;i++){this->sum[i] += rhs.sum[i];}
		return *this;
	}

	/** Are there enough samples for well-defined variance?*/
	bool enough() { return samples() >= 4; }

	/** Display object.*/
	void print() {
		cout << "Samples: " << sum[0] << endl;  
		for(int i=1;i<NM;i++){cout << i << "th moment" << sum[i] << endl;}

	}

        /**Return variance of mean of samples.*/
	real c(int i) {
		if(i == 0){ return  samples(); }
		else if(i == 1){ return  mean();}
		else if(i == 2){ return  samples()*variance();}
		else if(i == 3){ 
			real n = samples();
			real s1 = sum[1] / n;
			real s2 = sum[2] / n;
			real s3 = sum[3] / n;

			return  n*n*( s3 - 3.0*s1*s2 + 2.0*s1*s1*s1 ) /( (n - 1.0)*(n - 2.0) );}
		else if(i == 4){ 
			real n = samples();
			real s1 = sum[1] / n;
			real s2 = sum[2] / n;
			real s3 = sum[3] / n;
			real s4 = sum[4] / n;

			return  n*n*(    n*(12.0*s1*s1*s2 + s4 - 6.0*s1*s1*s1*s1 - 4.0*s1*s3 - 3.0*s2*s2) + 
				3.0*s2*s2 - 4.0*s1*s3 + s4 )/( (n - 1.0)*(n - 2.0)*(n - 3.0) );
		}
		else{ cerr << "Not implemented " << endl; return 0;}
	} 

};
#endif


==> anc/code/student.h <==
#ifndef STUDENT_H
#define STUDENT_H

#include <stdexcept>
#include <cmath>
#include "number.h"
#include <iostream>
 using namespace std;
/**Computing various parameters required for student's test*/
template <class real> class student
{
public:
	/** Cumulative Student t-distribution.
	 The probability that the absolute value of Student's statistic
	 with nu degrees of freedom exceeds the value t.*/
	static real studentCDF(real t, real nu) {
		return (real) dStudentCDF((double) t, (double) nu);
	}
	/** Inverse cumulative Student distribution.
	 The value of t such that the absolute value of Student's
	 statistic with nu degrees of freedom will exceed t with
	 probability A.*/
	static real invStudentCDF(real A, real nu) {
		return (real) dInvdStudentCDF((double) A, (double) nu);
	}
	/** This should reproduce a table in Abramowitz & Stegun*/
	static void test() {
		try {
// 			Trace::WriteLine("This should (and does!) reproduce a table in Abramowitz & Stegun");
			const number xs [] = { (number) 0.2,  (number) 0.5,  (number) 0.8,  (number) 0.9,  (number) 0.95,
				(number) 0.98,  (number) 0.99,  (number) 0.995,  (number) 0.998,  (number) 0.999,  (number) 0.9999,
				(number) 0.99999,  (number) 0.999999 };
// 			Trace::Write("nu\\x");
cout << "nu\\x";
			for (int j = 0; j < (sizeof xs) / (sizeof (number)); j++){
// Trace::Write(String::Format(" {0,10:0.######}", xs[j]));
cout << xs[j] << " ";
}
// 			Trace::WriteLine("");
cout << endl;
			const int extra [] = { 40, 60, 120, 100000000 };
			const int uplim = 31 + (sizeof extra) / (sizeof uplim);
			for (int nu = 1; nu < uplim; nu++) {
				number nuf = (number) nu;
				if (nu > 30) nuf = (number) extra[nu - 31];
// 				Trace::Write(nuf < 1000 ? String::Format("{0,4:###} ", nuf) : " inf ");
				cout << (nuf < 1000 ? nuf : 000);
				for (int j = 0; j < (sizeof xs) / (sizeof (number)); j++)
// 				Trace::Write(String::Format(" {0,10:0.000}", student<number>::invStudentCDF(xs[j], nuf)));
// 				Trace::WriteLine("");
cout << student<number>::invStudentCDF(xs[j], nuf) << " ";
// 				if (nu % 5 == 0) /*Trace::WriteLine("");*/cout << endl;
			}
		} catch (exception &e) {
// 			Trace::WriteLine(String::Format("Caught exception: {0}", gcnew String(((string) e.what()).c_str())));
		}
	}
private:
	/** Cumulative Student t-distribution*/
	static double dStudentCDF(double t, double nu) {
		return 1.0 - betai(0.5 * nu, 0.5, nu / (nu + t*t));
	}
	/** Inverse cumulative Student distribution*/
	static double dInvdStudentCDF(double A, double nu) {
		double low = 0.0, high = 1.0, s;
		s = dStudentCDF(high, nu);
		while (s < A) {
			low = high;
			high *= 2.0;
			s = dStudentCDF(high, nu);
		}
		// low <= x <= high
		do {
			double mid = 0.5 * (low + high);
			s = dStudentCDF(mid, nu);
			if (s < A) low = mid; else high = mid;
		} while (fabs(high - low) > fuzz);
		return high;
	}
	/** Incomplete beta function*/
	static double betai(double a, double b, double x) {
		double bt;
// 		Debug::Assert(0.0 <= x && x <= 1.0, "Argument out of range for betai",
// 			String::Format("x = {0} is not in unit interval (a = {1}, b = {2})", x, a, b));
		if (x == 0.0 || x == 1.0) bt = 0.0;
		// Factors in front of the continued fraction
		else bt = exp(gammLn(a + b) - gammLn(a) - gammLn(b)
			+ a * log(x) + b * log(1.0 - x));
		if (x * (a + b + 2.0) < a + 1.0) return bt * betacf(a, b, x) / a; // Use continued fraction directly
		return 1.0 - bt * betacf(b, a, 1 - x) / b; // Use CF after symmetry transformation
	}
	/** Continued fraction for incomplete beta function*/
	static double betacf(double a, double b, double x) {
		const int itmax = 100;
		double am, bm, qab, qap, qam, az, bz, em, tem, d, ap, bp, app, bpp, aold;
		am = 1.0;
		bm = 1.0;
		az = 1.0;
		qab = a + b;
		qap = a + 1.0;
		qam = a - 1.0;
		bz = 1.0 - qab * x / qap;
		for (int m = 1; m < itmax; m++) {
			em = m;
			tem = em + em;
			d = em * (b - em) * x / ((qam + tem) * (a + tem));
			ap = az + d * am;
			bp = bz + d * bm;
			d = - (a + em) * (qab + em) * x / ((a + tem) * (qap + tem));
			app = ap + d * az;
			bpp = bp + d * bz;
			aold = az;
			am = ap / bpp;
			bm = bp / bpp;
			az = app / bpp;
			bz = 1.0;
			if (fabs(az - aold) < fuzz * fabs(az)) return az;
		}
// 		throw logic_error("a or b too big, or itmax too small");
	}

	/** Math::Logarithm of Gamma function*/
	static double gammLn(double xx) {
		double x, tmp, ser;
		const double cof [] = { 76.18009173, -86.50532033, 24.01409822,
			-1.231739516, 0.00120858003, -0.00000536382 };
		const double fpf = 5.5;
		const double stp = 2.50662827465;
		x = xx - 1.0;
		tmp = x + fpf;
		tmp = (x + 0.5) * log(tmp) - tmp;
		ser = 1.0;
		for (int j = 0; j < 6; j++) {
			x += 1.0;
			ser += cof[j] / x;
		}
		return tmp + log(stp * ser);
	}
};
#endif


==> anc/code/subtraction.h <==
#ifndef CONTROL_H
#define CONTROL_H

#include "student.h"
#include "statistics.h"
#include "axis.h"
#include "random.h"
#include "integrand.h"
#include "integrator.h"

#include <cstdlib>
#include <string>
#include <stdexcept>
#include <cmath>
#include <vector>
#include <algorithm>
#include <iostream>



using namespace std;
/**
Integrate using subtraction
*/
template <class real> class subtraction: public integrator<real>{
public:



/**Maximal control constructor
@see integrator*/
subtraction(int c, int maxit, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, 10, maxit, 0.9, myf, myr){}
subtraction(int c, int cpb, int maxit, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, cpb, maxit, 0.9, myf, myr){}
subtraction(int c, int maxit, real prob, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, 10, maxit, prob, myf, myr){}
subtraction(int c, int cpb, int maxit, real prob, integrand<real> myf, myrandom<real> myr) : integrator<real>::integrator(c, cpb, maxit, prob, myf, myr){}
/**Integrate using subtraction.
If any axis fails student's test recompute the histogram approximation.*/
void integrate(void){

for(int it = 0; it < this->iterations; it++){

	this->MCStepS();
	this->accumulate(this->add);

	if(this->verbose > 0){ 
		cout << "Subtraction::I = Iteration " << it << " " << this->lastI << 
		" +/- " << this->lastS << " chisq = " << this->chisq << " t = " << 
		fabs( global_t() ) << " trig = " << this->globalTriggerValue <<endl;
	}
	this->updateSubtraction();
	this->add = this->est();

	if( global_trigger() ){
	//for(int i=0; i<this->dim; i++){ 
		//if( this->frame[i].trigger() ){ 
		
			if(this->verbose > 1) cout << "rebin " << endl;
			rebin(); 
			this->global.reset();
			//break;
	//	}
	}
	if(this->indevals == 0){this->global.reset();}
	


}
	this->Iav = this->finalmean;
	this->Sav = this->finalvar;
}

/** Calc global trigger **/
real global_t(){

	statistics<real> allBinStats;
	for(int i=0; i<this->dim; i++){
		for (int bin = 0; bin < this->frame[i].bins; bin++){ allBinStats.update(   this->frame[i].substats[bin].mean()   ); }
	}

	return allBinStats.mean() / allBinStats.sd();
}
bool global_trigger(){
	return (real) fabs((double) global_t() ) > this->globalTriggerValue;
}

/** Rebin so the variance in each bin is equal**/
void rebin() {
		for(int i=0; i<this->dim; i++){

			int bins = this->frame[i].bins;
			vector<real> newBinCoord(bins + 1,0); // New bins
			vector<real> var(bins,0); // Cache variances, and damp them if requested
			real norm = zero;
			for (int bin = 0; bin < bins; bin++){ 
				norm += var[bin] = this->frame[i].substats[bin].variance();
				//cout << "var[" << bin << "] = " << var[bin] << endl;
			}

real oldg = this->frame[i].substats[0].variance();
real newg = this->frame[i].substats[1].variance();


#define SMOOTH
#ifdef SMOOTH
      vector<real> val(bins);
      val[0] = (oldg + newg) / 2;
      real grid_tot_j = val[0];

      //NN averaging g[i] = g[i-1]+g[i]+g[i+1] / 3 -- smoothing
      for (int j = 1; j < bins - 1; j++)
        {
          real rc = oldg + newg;
          oldg = newg;
          newg = this->frame[i].substats[j+1].variance();
          val[j] = (rc + newg) / 3;
          grid_tot_j += val[j];
        }
      val[bins - 1] = (newg + oldg) / 2;
      grid_tot_j += val[bins - 1];

	norm = grid_tot_j;
	var = val;
#endif

			if (this->damp > zero) {
				// Damping is implemented by adding a constant amount to the variance in each old
				// bin, so as to increase the sum of the variance over all bins by a factor of 1 + damp.
				real extra = this->damp * norm / (real) bins;
				for (int bin = 0; bin < bins; bin++) var[bin] += extra;
				norm *= one + this->damp;
			}
			real binVar = norm / (real) bins; // Target variance per new bin
			int oldBin = 0;
			newBinCoord[0] = zero;
			real newV = zero;
			for (int bin = 1; bin < bins; bin++) {
				real oldV;
				newV += binVar; // Amount of variance still needed for new bin
				while (newV > zero) {
					if(oldBin >= bins){
						cout << "Rebinning error." << oldBin << " >= " << bins << " Went beyond end of old bins.";}
					newV -= oldV = var[oldBin++];
				}
				real oldBinWidth = this->frame[i].binCoord[oldBin] - this->frame[i].binCoord[oldBin - 1];
				newBinCoord[bin] = this->frame[i].binCoord[oldBin] + oldBinWidth * newV / oldV;
				//cout << "var[" << bin << "] = " << newBinCoord[bin] << endl;
			}
			newBinCoord[bins] = one;
			this->frame[i].interpHist(newBinCoord);
		}
	}




};
#endif


==> anc/code/subtraction_boxes.h <==
#ifndef CONTROLBOX_H
#define CONTROLBOX_H

#include "student.h"
#include "statistics.h"
#include "axis.h"
#include "random.h"
#include "integrand.h"
#include "integrator.h"

#include <cstdlib>
#include <string>
#include <stdexcept>
#include <cmath>
#include <vector>
#include <algorithm>
#include <iostream>



using namespace std;
/**
Integrate using subtraction with lego plot for function evaluation - does not assume product works for the integral = 0 case.
*/
template <class real> class subtraction_boxes: public subtraction<real>{
public:


subtraction_boxes(int c, int cpb, integrand<real> myf, myrandom<real> myr) : subtraction<real>::subtraction(c, cpb, 2, 0.9, myf, myr){
	this->boxes = one;
	for(int i = 0; i<this->dim; i++){this->boxes *= this->frame[i].bins;}
	this->frame[0].stats.resize(this->boxes);	
	this->frame[0].histogram.resize(this->boxes);
	this->frame[0].histogram2.resize(this->boxes);		
	cout << " Nboxes = " << this->boxes << " calls per box = " << c/(real)this->boxes << endl;

}

/**Integrate using subtraction.
No rebinning - just recalculate subtraction function in original bins.*/
void integrate(void){

for(int it = 0; it < this->iterations; it++){

	this->MCStepSb();
	this->accumulate(this->add);

	if(this->verbose > 0){ 
		cout << "Subtraction::I = Iteration " << it << " " << this->lastI << 
		" +/- " << this->lastS << " chisq = " << this->chisq << " t = " << 
		fabs( this->frame[0].studentt() ) << " trig = " << this->globalTriggerValue <<endl;
	}
	this->add = this->est();

	if( it == 0 ){ 
			if(this->verbose > 1) cout << "rebin " << endl;
			
			for(int j=0; j<this->boxes; j++){
				this->add += this->frame[0].stats[j].mean();
				if(this->frame[0].histogram2[j] != 0){
					this->frame[0].histogram[j] = this->frame[0].stats[j].mean()/this->frame[0].histogram2[j];
				}
				else{
					this->frame[0].histogram[j] = 0;
					vector<int> y = this->rev_idx( j );
					int ct = 0;

					real av = 0;
					vector<int> yy(y.size()); for(int k=0;k<y.size(); k++){yy[k] = y[k];}
					for(int k=0; k<y.size(); k++){
						if(y[k] < this->bins - 1){ yy[k] = (y[k]+1);
						av += this->frame[0].histogram[ this->idx(yy) ];}
						if(y[k] > 0){ yy[k] = (y[k]-1);
						av += this->frame[0].histogram[ this->idx(yy) ];}
						yy[k] = y[k];
					}
					av /= 2.0*this->dim;
					this->frame[0].histogram[j] = av;
				}
			}
			this->global.reset();
	}
	if(this->indevals == 0){this->global.reset();}


}
	this->Iav = this->finalmean;
	this->Sav = this->finalvar;
}



};
#endif

